An Improved Model of Nonlinear Fiber Propagation in the Presence of Kerr Nonlinearity and Stimulated Raman Scattering

Ultra-wideband fiber optical transmission suffers from both Kerr nonlinearity and stimulated Raman scattering (SRS). Mathematical models that address the interplay between Kerr nonlinearity and SRS exist. These models are based on the Gaussian-noise (GN) and enhanced Gaussian noise (EGN) models. In this paper, we propose a modulation-format-dependent model, accounting for an enhanced link function, which is valid for non-identical spans where the fiber span loss and SRS gain/loss are not necessarily compensated for by the amplifier at the end of each span. A new signal power profile is also introduced, comprising the frequency-dependent fiber attenuation. The proposed analytical model takes all terms of nonlinear interference (NLI), including self-channel interference, cross-channel interference, and multi-channel interference, into account. It is also shown that the proposed model has the power to predict the NLI power with greater precision than the previous models can. Split-step Fourier simulations indicate that when both SRS and arbitrary modulation formats are considered, previous models may inaccurately predict the NLI power. This difference could be up to 4.3 dB for a 10.011 THz system with 1001 channels at 10 Gbaud.

==> Alex/triplesum.m <==
clear all
close all
figure(1);
M=9;

mrk{1}='o';clr{1}='r';sz{1}=11;
mrk{2}='^';clr{2}='b';sz{2}=8;
mrk{3}='*';clr{3}='k';sz{3}=6;

for k=1:M
    subplot(ceil(sqrt(M)),ceil(sqrt(M)),k);
    grid on;hold on;axis square;
    xlabel('k_1');ylabel('k_2');
    title(['Allowed Indices for Triple Sum, k=',num2str(k)]);
    for l=-1:1
        plot(NaN,NaN,'bo','Marker',mrk{l+2},'Color',clr{l+2},'MarkerSize',sz{l+2},'Linewidth',1);
    end
    ll=legend('l=-1','l=0','l=1');
    set(ll,'FontSize',12);
    for k1=1:M
        for k2=1:M
            for l=-1:1
                pntr=k1+k2-k+l;
                if (1<=pntr)&&(pntr<=M)
                    plot(k1,k2,'bo','Marker',mrk{l+2},'Color',clr{l+2},'MarkerSize',sz{l+2},'Linewidth',1,'HandleVisibility','off');
                end
            end
        end
    end
end
               
                
